Quantization-based Bermudan option pricing in the $FX$ world

This paper proposes two numerical solution based on Product Optimal Quantization for the pricing of Foreign Echange (FX) linked long term Bermudan options e.g. Bermudan Power Reverse Dual Currency options, where we take into account stochastic domestic and foreign interest rates on top of stochastic FX rate, hence we consider a 3-factor model. For these two numerical methods, we give an estimation of the $L^2$-error induced by such approximations and we illustrate them with market-based examples that highlight the speed of such methods.

==> graphics/PRDC/plot.sh <==
mkdir plot
mkdir plot/eps

gnuplot limit_in_N_50bp.gp
gnuplot limit_in_N_500bp.gp

gnuplot EU_limit_in_N_50bp.gp
gnuplot EU_limit_in_N_500bp.gp

gnuplot comparaison_expiry_reldiff_US.gp

mv *.eps plot/eps

